The Equational Theories Project: Advancing Collaborative Mathematical Research at Scale

We report on the Equational Theories Project (ETP), an online collaborative pilot project to explore new ways to collaborate in mathematics with machine assistance. The project successfully determined all 22 028 942 edges of the implication graph between the 4694 simplest equational laws on magmas, by a combination of human-generated and automated proofs, all validated by the formal proof assistant language Lean. As a result of this project, several new constructions of magmas satisfying specific laws were discovered, and several auxiliary questions were also addressed, such as the effect of restricting attention to finite magmas.

==> anc/contributions.md <==
# Contributions

In this page we list the contributions of individual participants to the Equational Theories Project, by using the following interpretation of the [CReDiT categories](https://credit.niso.org/):

- **Conceptualization**: Ideas; formulation or evolution of overarching research goals and aims.
- **Data Curation**: Management activities to annotate (produce metadata), scrub data and maintain research data (including software code, where it is necessary for interpreting the data itself) for initial use and later reuse.  [This includes contributions to, or maintenance of, the blueprint for the project.]
- **Formal Analysis**: Application of statistical, mathematical, computational, or other formal techniques to analyze or synthesize study data.  [This encompasses any efforts to analyze the implication graph, for instance using machine learning tools or statistical analysis.]
- **Funding Acquisition**: Acquisition of the financial support for the project leading to this publication.
- **Investigation**: Conducting a research and investigation process, specifically performing the experiments, or data/evidence collection. [This includes producing any mathematical investigation of a given implication between equational laws.]
- **Methodology**: Development or design of methodology; creation of models.  [This includes developing new techniques to settle implications.]
- **Project Administration**: Management and coordination responsibility for the research activity planning and execution.
- **Resources**: Provision of study materials, reagents, materials, patients, laboratory samples, animals, instrumentation, computing resources, or other analysis tools.
- **Software**: Programming, software development; designing computer programs; implementation of the computer code and supporting algorithms; testing of existing code components.
- **Supervision**: Oversight and leadership responsibility for the research activity planning and execution, including mentorship external to the core team.
- **Validation**: Verification, whether as a part of the activity or separate, of the overall replication/reproducibility of results/experiments and other research outputs.  [This includes both Lean formalization efforts, as well as contributions to other verification steps such as continuous integration (CI).]
- **Visualization**: Preparation, creation and/or presentation of the published work, specifically visualization/data presentation.  [This includes development of web interfaces and graphical visualization tools.]
- **Writing - Original Draft Preparation**: Creation and/or presentation of the published work, specifically writing the initial draft (including substantive translation).
- **Writing – Review and Editing**: Preparation, creation and/or presentation of the published work by those from the original research group, specifically critical review, commentary or revision – including pre- or post-publication stages.


## Contributions Table

A summary of contributions is listed in the table below.  More detail can be found in the [individual pull requests](https://github.com/teorth/equational_theories/issues?q=label%3Acontribution+) for the contributions.

| Contributor         | Conceptualization | Data Curation | Formal Analysis | Funding Acquisition | Investigation | Methodology | Project Administration | Resources | Software | Supervision | Validation | Visualization | Writing - Original Draft Preparation | Writing – Review and Editing |
|---------------------|-------------------|---------------|-----------------|---------------------|---------------|-------------|------------------------|-----------|----------|-------------|------------|---------------|--------------------------------------|------------------------------|
| Matthew Bolan       |                   | ✅              | ✅                |                     | ✅              | ✅            |                        |           |✅          |             |    ✅        |               |                                      |                              |                           |
| Joachim Breitner    |                   |               |                 |                     |               |             |                       |           | ✅       |             |  ✅        |               |                                      |                              |
| Jose Brox           |                   |               |       ✅       |                     |      ✅       |      ✅     |                        |           |    ✅   |            |     ✅     |               |          ✅                          |                ✅              |
| Nicholas Carlini    |                   |               |               |                     |       ✅       |      ✅     |                        |           |    ✅   |            |      ✅     |        ✅       |                                     |                               |
| Mario Carneiro      |                   |               |                 |                     | ✅             | ✅           |                        |           | ✅        |             | ✅          |               |                                      |                              |
| Floris van Doorn    |                   | ✅             |                 |                     |               |             |                        |           |          |             | ✅           |               |                                      | ✅                             |
| Martin Dvorak       |                   |               |                 |                     |               |             |                        |           |          |             | ✅           |               |                                      | ✅                             |
| Andrés Goens        |                   | ✅            | ✅              |                     |               |             |                       |            |✅       |             | ✅         |               | ✅                                   | ✅                            |
| Aaron Hill          |                   |               |                 |                     |               |             |                        |           |          |             | ✅         |               |                                      |                              |
| Harald Husum        |                   |               |                 |                     | ✅             |             |                        |           | ✅        |             |            | ✅             |                                      |                              |
| Hernán Ibarra Mejia |                   | ✅            |                 |                     |               | ✅           |                        |           |          |             |            |               |                                      |                              |
| Zoltan A. Kocsis    |                   | ✅             | ✅               |                     | ✅             | ✅           |                        |           |          |             | ✅          | ✅             |                                      |                              |
| Bruno Le Floch      |                   |               |                 |                     | ✅             | ✅           |                        |           | ✅        |             |            |               |                                      | ✅                            |
| Amir Livne Bar-on   |                   | ✅             | ✅               |                     |               | ✅           |                        |           | ✅        |             | ✅          | ✅             |                                     |                              |
| Lorenzo Luccioli    |                   |               |                 |                     |               |             |                        |           |          |             | ✅          |               |                                      |                              |
| Douglas McNeil      |                   |               |                 |                     | ✅             | ✅           |                        |           |          |             |            |               | ✅                                   |   ✅                             |
| Alex Meiburg        |                   |              | ✅              |                     | ✅            | ✅           |                        |           |          |             | ✅          |               |                                      |                              |
| Pietro Monticone    |                   | ✅             | ✅               |                     |               |             | ✅                      | ✅         | ✅        |             | ✅          |               | ✅                                    | ✅                            |
| Pace Nielsen | | | | | ✅ | ✅ |
|Emmanuel Osalotioman Osazuwa|||||||||✅|||✅||✅|
| Giovanni Paolini    |                   |               |                 |                     | ✅             |             |                        |           | ✅        |             |            |               |                                      |                              |
| Marco Petracci    |                   |               |                 |                     |               |             |                        |           |          |             | ✅          |               |                                      |                              |
| Bernhard Reinke     |                   |               |                 |                     | ✅             | ✅           |                        |           |         |             | ✅          |               |                                      |                              |
| David Renshaw       |                   |               |                 |                     |               |             |                        |           |  ✅       |             |            |               |                                      |                              |
| Marcus Rossel       |                   |               |                 |                     |               |             |                        |           |  ✅       |             |            |               |                                      |                              |
| Cody Roux           |                   |               |                 |                     |               |             |                        |           | ✅       |             | ✅         |               | ✅                                  |
| Jérémy Scanvic      |                   |               |                 |                     |               |             |                        |           |          |             | ✅         |               |                                      |                              |
| Shreyas Srinivas    |                   |               |               |                     | ✅            |             |  ✅                    |           |          |✅             | ✅         |               |                                | ✅                             |
| Anand Rao Tadipatri |                   |               |                 |                     |               |             |                        |           | ✅         |             |            |               |                                      |                              |
| Terence Tao         | ✅                 | ✅             |                 |                     | ✅             | ✅           | ✅                      |           |          |             |            |               | ✅                                    | ✅                            |
| Vlad Tsyrklevich    |                   | ✅            | ✅              |                     | ✅            | ✅          |                        |           | ✅       |             | ✅         | ✅            |                                      |                              |
| Fernando Vaquerizo-Villar |             |               |       ✅       |                      |              |             |                        |           |    ✅   |            |              |               |                                         |                ✅              |
| Daniel Weber        |                   | ✅             |                 |                     | ✅             | ✅           |                        |           | ✅        |             | ✅          |               |                                      |                              |
| Fan Zheng           |                   |               |                 |                     | ✅             | ✅           |                        |           |          |             |            |               |                                      |                              |

